A general reduction and explicit remoteness formulas for exact slow 2-Nim

In exact slow $2$-Nim, a move removes one token from each of two nonempty piles. For any number of piles, we relate Smith remoteness in the exact game to the remoteness $D$ of Moore's slow game on the piles that remain after a largest pile is removed. If the total number of tokens $N$ is odd, the exact game has remoteness $\min(D,\lfloor N/2\rfloor)$. If $N$ is even, its remoteness equals $D$ when $2D\le N$ and is either $N/2$ or $N/2-1$ otherwise. Both values can occur for the same $N$, $D$, and number of piles. We determine $D$ explicitly for five piles. This gives a six-pile remoteness formula and a rule for selecting an optimal move. Both take $O(b)$ bit operations when each pile size has at most $b$ bits. We also give a closed formula for positions with any number of unit piles and two further piles of arbitrary size. For the GM move rule, we prove the proposed descriptions of the exceptions in the four- and five-pile games and give the exact threshold at which a specified six-pile move ceases to be optimal as the largest pile grows. Finally, we classify all outcome-preserving sorted translations for five and six piles.

==> anc/README.md <==
# A general reduction and explicit remoteness formulas for exact slow 2-Nim

Compile the main paper twice with pdfLaTeX from the root of the extracted source archive.

```sh
pdflatex six_pile_remoteness.tex
pdflatex six_pile_remoteness.tex
```

The main text contains hand proofs of every theorem. Section 3 proves the largest-pile reduction for any number of piles and its sharp saturation threshold. Section 4 gives the five-pile Moore formula and constructive six-pile solution. Section 7 treats GM exceptions and the threshold for each pair. Section 8 gives a closed formula for arbitrarily many unit piles with two distinguished piles.

## Use the move rules

Run the Python and Z3 examples in the directory that contains this README and the verification programs. In the complete source archive this is the anc/ directory.

`six_strategy.py` implements the six-pile rule, the deterministic GM choice, the all-even exception criterion and the general pair threshold. `check_six.py` supplies the remoteness formula. Inputs are nonnegative sorted tuples. Python uses indices 0 through 5. The paper numbers the piles 1 through 6. The two move rules return `None` at a terminal board.

```python
from check_six import value
from six_strategy import gm_pair, optimal_pair, pair_test

x = (2, 2, 2, 4, 4, 10)
print(value(x))                    # 12
print(optimal_pair(x), gm_pair(x)) # (0, 5) (3, 5)
print(pair_test(x)(gm_pair(x)))    # False
```

## Independent game recurrences

The following checks use Python 3 and its standard library. The programs obtain the reference values by enumerating legal moves and applying Smith's recurrence. Smaller bounds give faster runs.

```sh
python3 check_general.py
python3 crosscheck_six.py 26
python3 check_five.py 40
```

The general run compares two independently generated game tables for 184,745 sorted exact-game positions with 2 through 10 piles of sizes 0 through 9. It checks the two parities, the exact saturation threshold, and the optimality assertion at tied largest piles. The lower and upper alternatives for even totals with Moore remoteness above the half-total occur 19,080 and 59,460 times. A second recurrence checks the explicit two-distinguished-pile formula in 27,951 positions with up to 120 unit piles. The cross-dimension shift has 468 additional tests for move sizes 2, 3 and 4.

The six-pile run covers 906,192 sorted positions, including 906,165 nonterminal positions. It checks the formula and the selected optimal move, then tests the pair criterion on all 9,619,155 canonical moves. Among 27,118 all-even nonterminal positions, 233 are GM exceptions and each GM successor has remoteness three below the parent. A separate five-pile Moore recurrence in the same program checks the projected optimal move and the saturation threshold on 169,911 positions.

The five-pile exact-game run covers 1,221,759 positions. It tests the formula, the deterministic GM classifications and correction, all successor values in family I, and the criterion for the existence of an optimal admissible GM move.

## Optional finite verification

Run the finite reduction using Python 3.

```sh
python3 check_six.py
```

There are 30,774 local recurrence checks across 726 nonterminal gap types. For the derivation of the finite reduction, run the following commands from the archive root to compile the paper with its optional appendix.

```sh
pdflatex -jobname=with_finite_check '\def\ShowFiniteCheck{1}\input{six_pile_remoteness.tex}'
pdflatex -jobname=with_finite_check '\def\ShowFiniteCheck{1}\input{six_pile_remoteness.tex}'
```

## Unrestricted SMT checks

Both SMT-LIB files use six unbounded nonnegative sorted integer variables. The expected result is `unsat` for each counterexample query.

```sh
z3 verify_six.smt2
z3 verify_moves.smt2
```

The first file has five queries for the remoteness recurrence. The second has nine for legality and optimality of the prescribed move, one for all legal choices in the tied-top branch, and one for the exact remoteness of the all-even GM successor. The generators also run each query separately with a local Z3 shared library. The calculations were checked using Z3 4.13.3.

```sh
python3 verify_six_smt.py
python3 verify_moves.py
```

Either generator accepts `--emit` to reproduce its SMT-LIB file.


==> anc/check_five.py <==
"""Independent finite checks for normal-play exact slow 2-Nim with five piles.

Run with Python 3: python check_five.py 40
The database uses only legal moves, the terminal rule, and Smith's recurrence.
Zero piles include the games with fewer than five piles.
"""
from itertools import combinations, combinations_with_replacement
from math import comb
import sys

PAIRS = tuple(combinations(range(5), 2))

def candidate(x):
    a,b,c,d,e = x
    total = sum(x)
    linear = a+c+d
    q = (a % 2 == 0 and b % 2 == c % 2 == d % 2)
    rounded = linear - (linear % 2 == 0 and not q)
    half = total // 2
    if total % 2 == 0 and half % 2 != rounded % 2:
        half -= 1
    return min(half, rounded)

def gm_options(x):
    even = [i for i in range(5) if x[i] % 2 == 0]
    odd = [i for i in range(5) if x[i] % 2 == 1]
    if len(even) >= 3:
        kept = sorted(even, key=lambda i: (x[i], -i))[:3]
        chosen = tuple(i for i in range(5) if i not in kept)
        return chosen, (chosen,)
    return tuple(odd[:2]), tuple(combinations(odd, 2))

def classes(x):
    a,b,c,d,e = x
    delta = b+e-a-c-d
    one = not (a%2 or c%2 or d%2) and bool(b%2) and delta>0
    two = bool(a%2) and sum(t%2 for t in (b,c,d))>=2 and (sum(x)%2==0 or delta>0)
    return one, two

def check(bound):
    values = {}
    counts = dict(positions=0, terminal=0, family_I=0, family_II=0, no_optimal_GM_choice=0)
    for x in combinations_with_replacement(range(bound+1),5):
        # Every sorted successor is coordinatewise <= x and lexicographically earlier.
        option = {}
        for i,j in PAIRS:
            if x[i] == 0:
                continue
            y=list(x)
            y[i]-=1
            y[j]-=1
            option[i,j]=values[tuple(sorted(y))]
        even_options = [v for v in option.values() if v%2 == 0]
        r = 1+min(even_options) if even_options else 1+max(option.values(), default=-1)
        values[x] = r
        assert candidate(x)==r, ('formula',x,r,candidate(x))
        counts['positions'] += 1
        if not option:
            counts['terminal'] += 1
            continue
        one,two = classes(x)
        gm,permitted = gm_options(x)
        assert (option[gm]!=r-1) == (one or two), ('GM',x)
        correction = gm
        if one:
            counts['family_I'] += 1
            correction = (2,3)
            a,b,c,d,e=x
            delta=b+e-a-c-d
            assert r==a+c+d-1
            for pair,v in option.items():
                if pair==(2,3): expected=r-1
                elif pair==(1,4): expected=r+(delta>1)
                elif pair in ((0,2),(0,3)): expected=r-2
                else: expected=r
                assert v==expected, ('successor table',x,pair,v,expected)
        elif two:
            counts['family_II'] += 1
            correction=(0,next((i for i in range(1,5) if x[i]%2==0),4))
            assert r%2==option[gm]%2==1, ('loss',x)
        assert option[correction]==r-1, ('correction',x)
        forced=all(option[pair]!=r-1 for pair in permitted)
        assert forced==(one or (two and any(s%2==0 for s in x))), ('all choices',x)
        counts['no_optimal_GM_choice']+=forced
    assert counts['positions']==comb(bound+5,5)
    return counts

if __name__=='__main__':
    print(check(int(sys.argv[1]) if len(sys.argv)>1 else 24))


==> anc/check_general.py <==
"""Independent exact and Moore game recurrences for the arbitrary-pile results.

Run with Python 3. Optional arguments give the maximum number of piles and
the maximum pile size for the first check. The defaults are 10 and 9.
"""
from argparse import ArgumentParser
from functools import lru_cache
from itertools import combinations, combinations_with_replacement
from math import comb


def children(x, k, moore=False):
    """All legal moves on labeled positive piles, sorted after the decrement."""
    positive = [i for i, size in enumerate(x) if size > 0]
    sizes = range(1, k + 1) if moore else (k,)
    for move_size in sizes:
        for chosen in combinations(positive, move_size):
            child = list(x)
            for i in chosen:
                child[i] -= 1
            yield tuple(sorted(child))


def game_value(values):
    if not values:
        return 0
    evens = [v for v in values if v % 2 == 0]
    return 1 + (min(evens) if evens else max(values))


def game_table(n, bound, moore):
    table = {}
    for x in combinations_with_replacement(range(bound + 1), n):
        table[x] = game_value([table[y] for y in children(x, 2, moore)])
    return table


def one_pile_and_units(s, w):
    return min((s + w) // 2, 2 * (s // 3) + (s % 3 != 0))


def two_piles_and_units(s, u, f):
    shift = min(s // 2, u)
    r, v, w = s - 2 * shift, u - shift, f - shift
    if v == 0:
        boundary = one_pile_and_units(r, w)
    else:
        boundary = v + (r == 1 and v % 2 == 0 and w > v)
    return 2 * shift + boundary


def check_reduction(max_piles, bound):
    counts = dict(exact_boards=0, odd_total=0, even_total=0,
                  even_ambiguous_lower=0, even_ambiguous_upper=0,
                  nonterminal_top_ties=0, two_distinguished=0)
    for n in range(2, max_piles + 1):
        moore = game_table(n - 1, bound, moore=True)
        for z, d in moore.items():
            potential = sum(z) + z[-1]
            if potential > 2 * d + d % 2:
                raise ValueError(('Moore bound', z, d))
        exact = game_table(n, bound, moore=False)
        for x, r in exact.items():
            d = moore[x[:-1]]
            total = sum(x)
            half = total // 2
            counts['exact_boards'] += 1
            counts['odd_total' if total % 2 else 'even_total'] += 1
            if total % 2:
                if r != min(d, half):
                    raise ValueError(('odd total', x, r, d))
            elif d <= half:
                if r != d:
                    raise ValueError(('even total above threshold', x, r, d))
            else:
                if r not in (half - 1, half):
                    raise ValueError(('even total below threshold', x, r, d))
                name = 'even_ambiguous_lower' if r < half else 'even_ambiguous_upper'
                counts[name] += 1
            threshold = max(x[-2], 2 * d - sum(x[:-1]))
            if (r == d) != (x[-1] >= threshold):
                raise ValueError(('saturation threshold', x, r, d, threshold))
            if x[-1] > x[-2] > 0 and (total % 2 or d <= half):
                lifted = [y for y in children(x, 2) if moore[y[:-1]] == d - 1]
                if not lifted or any(exact[y] != r - 1 for y in lifted):
                    raise ValueError(('lifting optimal Moore moves', x, r, d))
            if x[-2] > 0 and x[-2] == x[-1]:
                counts['nonterminal_top_ties'] += 1
                for y in children(x, 2):
                    child = exact[y]
                    if total % 2 or r % 2 == 0 or child % 2 == 0:
                        if child != r - 1:
                            raise ValueError(('top-tie optimality', x, y, r, child))
            if sum(size > 1 for size in x) <= 2:
                counts['two_distinguished'] += 1
                s = x.count(1)
                u, f = ([0, 0] + [size for size in x if size > 1])[-2:]
                if r != two_piles_and_units(s, u, f):
                    raise ValueError(('unit piles', x, r))
    expected = sum(comb(bound + n, n) for n in range(2, max_piles + 1))
    if counts['exact_boards'] != expected:
        raise RuntimeError('Incomplete box check')
    return counts


def check_many_units():
    """The two distinguished sizes can be used even when 0 or 1.

    Evaluate the game directly from its four possible move types, then
    compare with the formula for boards larger than the sorted-box check.
    """
    values = {}
    for s in range(121):
        for f in range(21):
            for u in range(f + 1):
                options = []
                if s >= 2:
                    options.append(values[s - 2, u, f])
                if s and u:
                    options.append(values[s - 1, u - 1, f])
                if s and f:
                    lo, hi = sorted((u, f - 1))
                    options.append(values[s - 1, lo, hi])
                if u:
                    options.append(values[s, u - 1, f - 1])
                r = game_value(options)
                if r != two_piles_and_units(s, u, f):
                    raise ValueError(('unit family', s, u, f, r))
                values[s, u, f] = r
    return len(values)


def check_general_shift():
    count = 0
    for k in (2, 3, 4):
        @lru_cache(maxsize=None)
        def value(x):
            opts = {tuple(size for size in y if size) for y in children(x, k)}
            return game_value([value(y) for y in opts])

        for d in range(1, k + 1):
            for s in range(4):
                for y in combinations_with_replacement(range(4), d):
                    x = tuple(sorted((1,) * s + tuple(v for v in y if v)))
                    shifted = tuple(sorted((1,) * (s + 2 * k - d) +
                                           tuple(v + 1 for v in y)))
                    if value(shifted) != value(x) + 2:
                        raise ValueError(('cross-dimension shift', k, s, y))
                    count += 1
        value.cache_clear()
    return count


if __name__ == '__main__':
    parser = ArgumentParser(description=__doc__)
    parser.add_argument('max_piles', nargs='?', type=int, default=10)
    parser.add_argument('bound', nargs='?', type=int, default=9)
    args = parser.parse_args()
    if args.max_piles < 2 or args.bound < 0:
        parser.error('Use at least two piles and a nonnegative pile-size bound.')
    for name, count in check_reduction(args.max_piles, args.bound).items():
        print(f'{name}: {count:,}', flush=True)
    print(f'extended two-pile-and-units boards: {check_many_units():,}', flush=True)
    print(f'cross-dimension shifts: {check_general_shift():,}')


==> anc/check_six.py <==
"""Finite certificate for the six-pile normal-play remoteness formula.

Run: python3 check_six.py
Only Python's standard library is needed. See the accompanying proof for
the reduction from arbitrary sorted positions to the representatives below.
"""
from itertools import accumulate, combinations, product
from math import inf

PAIRS = tuple(combinations(range(6), 2))
RANGES = ((-inf, -1), (0, 0), (1, 1), (2, 2), (3, inf))

def value(x):
    a, b, c, d, e, f = x
    total = sum(x)
    p = int(bool((a-b) % 2 or (c-d) % 2 or (e-a-d) % 2))
    cap = max(b+d+e, a+b+2*d - (d-c) % 2)
    rounded = cap - (cap-p) % 2
    half = total // 2
    if total % 2 == 0:
        half -= (half-p) % 2
    return min(rounded, half)

def after(x, move):
    y = list(x)
    for i in move:
        y[i] -= 1
    return y

def canonical(x, move):
    y = after(x, move)
    return y[0] >= 0 and all(z <= w for z, w in zip(y, y[1:]))

def intersect_residue(lo, hi, residue, modulus):
    """Endpoints in one residue class. None means empty."""
    if lo != -inf:
        lo += (residue-lo) % modulus
    if hi != inf:
        hi -= (hi-residue) % modulus
    return (lo, hi) if lo <= hi else None

def sample(interval, residue):
    """One point in either tail, every point in the middle, modulo four."""
    lo, hi = interval
    if lo <= -20:
        yield -20-(-20-residue) % 4
    mid = intersect_residue(max(lo, -19), min(hi, 19), residue, 4)
    if mid:
        yield from range(mid[0], mid[1]+1, 4)
    if hi >= 20:
        yield 20+(residue-20) % 4

def shape_checks(gaps):
    base = tuple(accumulate(gaps))
    moves = [pair for pair in PAIRS if canonical(base, pair)]
    counts = [0]*len(RANGES)
    if not moves:
        return counts
    g1, g2, _, g4, g5, g6 = gaps
    r0, s0 = g1-g5, g6-g2-g4
    rlo, rhi = (-inf if g5 else r0), (inf if g1 else r0)
    slo, shi = (-inf if g2 or g4 else s0), (inf if g6 else s0)
    for index, (low, high) in enumerate(RANGES):
        rr = intersect_residue(max(low,rlo), min(high,rhi), r0, 2)
        if not rr:
            continue
        rmin, rmax = rr
        # Any representative works in this range after the normalization by J.
        r = rmin if rmin != -inf else rmax
        second = low == 3
        a, b, c, d = base[:4]
        e = a+d-r
        A = b+d+e
        J = A+r if second else A
        for residue in range(s0 % 2, 4, 2):
            offset = 2*r0 if second else 0
            ss = intersect_residue(slo, shi, residue+offset, 4)
            if not ss:
                continue
            qrange = (ss[0]-2*rmax, ss[1]-2*rmin) if second else ss
            for q in sample(qrange, residue):
                f = 2*J+q-(a+b+c+d+e)
                x = [a,b,c,d,e,f]
                options = [value(after(x, pair)) for pair in moves]
                evens = [v for v in options if v%2 == 0]
                expected = 1+(min(evens) if evens else max(options))
                if expected != value(x):
                    raise ValueError((gaps, (low,high), r, q, x, value(x), options))
                counts[index] += 1
    return counts

if __name__ == '__main__':
    results = [shape_checks(gaps) for gaps in product(range(3), repeat=6)]
    totals = tuple(map(sum, zip(*results)))
    nonterminal = sum(any(row) for row in results)
    if totals != (8802, 4377, 4401, 4401, 8793) or nonterminal != 726:
        raise RuntimeError('Enumeration totals have changed.')
    print('Gap types:', len(results))
    print('Nonterminal gap types:', nonterminal)
    print('Local checks by r-region:', totals)
    print('Local recurrence checks:', sum(totals))
    print('Every check passed.')


==> anc/crosscheck_six.py <==
"""Compare six-pile formulas and strategies with the independent game recurrence."""
from itertools import combinations, combinations_with_replacement
from math import comb
from sys import argv

from check_six import value
from six_strategy import all_even_gm_exception, gm_pair, optimal_pair, pair_test

PAIRS = tuple(combinations(range(6), 2))


def crosscheck(bound):
    values = {}
    counts = dict(positions=0, nonterminal=0, canonical_moves=0,
                  all_even_nonterminal=0, all_even_exceptions=0)
    for x in combinations_with_replacement(range(bound + 1), 6):
        # Sort after each legal move independently of the canonical-pair rule.
        # Every resulting child occurs earlier in this lexicographic traversal.
        options = {}
        canonical = []
        for i, j in PAIRS:
            if x[i] == 0:
                continue
            child = list(x)
            child[i] -= 1
            child[j] -= 1
            ordered = sorted(child)
            options[i, j] = values[tuple(ordered)]
            if ordered == child:
                canonical.append((i, j))

        even_values = [z for z in options.values() if z % 2 == 0]
        remoteness = (1 + min(even_values) if even_values
                      else 1 + max(options.values(), default=-1))
        values[x] = remoteness
        counts['positions'] += 1
        if remoteness != value(x):
            raise ValueError(('formula', x, remoteness, value(x)))
        selected = optimal_pair(x)
        if not options:
            if selected is not None or gm_pair(x) is not None:
                raise ValueError(('terminal move', x))
            continue

        counts['nonterminal'] += 1
        if selected not in canonical or options[selected] != remoteness - 1:
            raise ValueError(('optimal move', x, selected, remoteness))
        predicted = pair_test(x)
        for pair in canonical:
            if predicted(pair) != (options[pair] == remoteness - 1):
                raise ValueError(('threshold', x, pair, remoteness, options[pair]))
        counts['canonical_moves'] += len(canonical)
        if all(size % 2 == 0 for size in x):
            counts['all_even_nonterminal'] += 1
            gm = gm_pair(x)
            exception = all_even_gm_exception(x)
            counts['all_even_exceptions'] += exception
            expected = remoteness - (3 if exception else 1)
            if gm not in canonical or options[gm] != expected:
                raise ValueError(('all-even GM', x, gm, expected, options[gm]))
    if counts['positions'] != comb(bound + 6, 6):
        raise ValueError(('incomplete traversal', bound, counts))
    return counts


def crosscheck_moore(bound):
    """Use the native five-pile moves that decrease either one or two piles."""
    values = {}
    moves = tuple((i,) for i in range(5)) + tuple(combinations(range(5), 2))
    for x in combinations_with_replacement(range(bound + 1), 5):
        options = {}
        for pair in moves:
            if x[pair[0]] == 0:
                continue
            child = list(x)
            for i in pair:
                child[i] -= 1
            options[pair] = values[tuple(sorted(child))]
        evens = [r for r in options.values() if r % 2 == 0]
        duration = 1 + (min(evens) if evens else max(options.values(), default=-1))
        values[x] = duration
        total = sum(x)
        augmented = x + (total + 1,)
        if value(augmented) != duration:
            raise ValueError(('Moore duration', x, duration))
        # At the claimed first f the six-pile formula reaches the Moore value.
        threshold = max(x[-1], 2 * duration - total)
        if value(x + (threshold,)) != duration:
            raise ValueError(('saturation', x, threshold))
        if threshold > x[-1] and value(x + (threshold - 1,)) == duration:
            raise ValueError(('premature saturation', x, threshold))
        if options:
            chosen = tuple(i for i in optimal_pair(augmented) if i != 5)
            if options[chosen] != duration - 1:
                raise ValueError(('Moore move', x, chosen, duration))
    if len(values) != comb(bound + 5, 5):
        raise ValueError(('incomplete Moore traversal', bound))
    return len(values)


if __name__ == '__main__':
    limit = int(argv[1]) if len(argv) > 1 else 20
    if limit < 0:
        raise SystemExit('Supply a nonnegative integer bound.')
    for name, count in crosscheck(limit).items():
        print(f'{name}: {count:,}')
    print(f'moore_positions: {crosscheck_moore(limit):,}')


==> anc/six_strategy.py <==
"""Constructive rules for sorted six-pile positions in normal-play exact slow 2-Nim.

Index pairs returned by these routines are zero-based. Inputs are sorted,
nonnegative integer tuples. The move rules return None on a terminal board.
"""
from itertools import combinations

PARITY_COLUMNS = (5, 4, 2, 3, 1, 0)
A_WEIGHTS = (0, 1, 0, 1, 1, 0)
B_WEIGHTS = (1, 1, 0, 2, 0, 0)
PAIR_CHANGES = {
    (i, j): (PARITY_COLUMNS[i] ^ PARITY_COLUMNS[j],
             A_WEIGHTS[i] + A_WEIGHTS[j], B_WEIGHTS[i] + B_WEIGHTS[j])
    for i, j in combinations(range(6), 2)
}


def parity_triple(x):
    a, b, c, d, e, _ = x
    return 4 * ((b - a) % 2) + 2 * ((d - c) % 2) + (a + d - e) % 2


def offsets(bits):
    i, j, k = bits >> 2, (bits >> 1) & 1, bits & 1
    p = int(bits != 0)
    return (i - k - p) % 2, j + (i - j - p) % 2


OFFSETS = tuple(offsets(bits) for bits in range(8))


def optimal_pair(x):
    """The three instructions and seven rows in the constructive proposition."""
    a, b, c, d, e, f = x
    if e == 0:
        return None
    bits = parity_triple(x)
    if f == e and (sum(x) % 2 or bits == 0):
        first = next(i for i, size in enumerate(x) if size > 0)
        return first, first + 1
    if bits == 0:
        return next(i for i in range(5) if x[i] > 0), 5
    if bits == 1:
        return (0, 1) if a > 0 else (4, 5)
    if bits == 2:
        return 3, 4
    if bits == 3:
        return 3, 5
    if bits == 4:
        return 1, 5
    if bits == 5:
        return (1, 4) if e > d else (0, 5)
    if bits == 6:
        return (0, 3) if a > 0 else (1, 2)
    return 1, 3


def gm_pair(x):
    """The deterministic GM pair, selecting the leftmost among tied targets."""
    if x[4] == 0:
        return None
    odd = [i for i, size in enumerate(x) if size % 2]
    if len(odd) >= 2:
        return tuple(odd[:2])
    even = (i for i, size in enumerate(x) if size % 2 == 0)
    largest = sorted(even, key=lambda i: (-x[i], i))
    return tuple(sorted(odd + largest[:2 - len(odd)]))


def all_even_gm_exception(x):
    """Exception criterion restricted to all-even input."""
    a, b, c, d, e, f = x
    return a > 0 and c < d == e and f >= a + b + 2 * d - c


def pair_test(x):
    """Prepare the threshold test for the canonical index pairs of one board."""
    a, b, c, d, e, f = x
    bits = parity_triple(x)
    alpha, beta = OFFSETS[bits]
    gap = a + d - e
    offset = max(-alpha, gap - beta)
    duration_cap = b + d + e + offset
    total = sum(x)
    smaller_total = a + b + c + d + e
    parity_step = 2 if total % 2 == 0 else 1

    def is_optimal(pair):
        change, a_loss, b_loss = PAIR_CHANGES[pair]
        next_alpha, next_beta = OFFSETS[bits ^ change]
        next_offset = max(-a_loss - next_alpha, gap - b_loss - next_beta)
        excess = 1 + next_offset - offset
        if total % 2 == 0 and excess % 2:
            return False
        if excess == 0:
            return True
        first_exception = 2 * (duration_cap + min(0, excess) + parity_step) - smaller_total
        return f < first_exception

    return is_optimal


==> anc/verify_moves.py <==
"""Unrestricted SMT checks for the direct move and the all-even GM theorem.

Run 'python3 verify_moves.py --emit' for the SMT-LIB source. Without flags
the script uses libz3 and prints the result of each counterexample query.
"""
from itertools import combinations
from sys import argv
from verify_six_smt import lib_run, program as recurrence_program


def move_queries():
    base, _ = recurrence_program()
    extra = [
        '(define-fun N () Int (+ a b c d e f))',
        '(define-fun u () Int (+ (* 4 (phase (- b a))) (* 2 (phase (- d c)))'
        ' (phase (- (+ a d) e))))',
        '(define-fun tied () Bool (and (= f e) (or (= (phase N) 1) (= u 0))))',
        '(define-fun tiePair () Int (ite (> a 0) 12 (ite (> b 0) 23'
        ' (ite (> c 0) 34 (ite (> d 0) 45 56)))))',
        '(define-fun zeroPair () Int (ite (> a 0) 16 (ite (> b 0) 26'
        ' (ite (> c 0) 36 (ite (> d 0) 46 56)))))',
    ]
    choices = ['zeroPair', '(ite (> a 0) 12 56)', '45', '46', '26',
               '(ite (> e d) 25 16)', '(ite (> a 0) 14 23)', '24']
    option = choices[-1]
    for bits in reversed(range(7)):
        option = f'(ite (= u {bits}) {choices[bits]} {option})'
    extra.append(f'(define-fun chosen () Int (ite tied tiePair {option}))')
    keys = [f'{i}{j}' for i, j in combinations(range(1, 7), 2)]
    valid_pairs = [f'(and (= chosen {k}) g{k} (= v{k} (- r0 1)))' for k in keys]
    extra.append('(define-fun valid () Bool (or ' + ' '.join(valid_pairs) + '))')
    cases = [('direct rule at a tied top', '(and (> e 0) tied (not valid))')]
    suboptimal = [f'(and g{k} (not (= v{k} (- r0 1))))' for k in keys]
    cases.append(('all options in the unrestricted-choice tie case',
                  '(and (> e 0) tied (or ' + ' '.join(suboptimal) + '))'))
    for bits in range(8):
        bad_case = f'(and (> e 0) (not tied) (= u {bits}) (not valid))'
        cases.append((f'direct rule in parity row {bits:03b}', bad_case))

    coords = 'abcdef'
    all_even = '(and ' + ' '.join(f'(= (phase {c}) 0)' for c in coords) + ')'
    extra.append('(define-fun allEven () Bool ' + all_even + ')')
    extra.append('(define-fun exceptional () Bool (and (> a 0) (< c d) (= d e)'
                 ' (>= f (- (+ a b (* 2 d)) c))))')
    extra.append('(define-fun expectedGM () Int (- r0 (ite exceptional 3 1)))')
    wrong = []
    for i, j in combinations(range(6), 2):
        k = f'{i+1}{j+1}'
        # At an all-even board GM decreases the two largest piles by size.
        wrong.append(f'(and g{k} (= {coords[i]} e) (= {coords[j]} f)'
                     f' (not (= v{k} expectedGM)))')
    cases.append(('all-even GM loss', '(and (> e 0) allEven (or ' +
                  ' '.join(wrong) + '))'))
    return base + '\n' + '\n'.join(extra), cases


if __name__ == '__main__':
    definitions, queries = move_queries()
    if '--emit' in argv[1:]:
        print(definitions)
        for description, assertion in queries:
            print(f'; {description}\n(push 1)\n(assert {assertion})\n(check-sat)\n(pop 1)')
    else:
        for index, (description, assertion) in enumerate(queries):
            if argv[1:] and str(index) not in argv[1:]:
                continue
            result = lib_run(definitions + f'\n(assert {assertion})\n(check-sat)')
            print(f'{description}: {result}', flush=True)
            if result != 'unsat':
                raise SystemExit(1)


==> anc/verify_moves.smt2 <==
(set-logic QF_LIA)
(define-fun phase ((x Int)) Int (mod x 2))
(define-fun min2 ((a Int) (b Int)) Int (ite (< a b) a b))
(define-fun max2 ((a Int) (b Int)) Int (ite (> a b) a b))
(define-fun R ((a Int) (b Int) (c Int) (d Int) (e Int) (f Int)) Int
  (let ((N (+ a b c d e f))
        (h (phase (- d c)))
        (p (ite (and (= (phase a) (phase b)) (= (phase c) (phase d))
                     (= (phase e) (phase (+ a d)))) 0 1)))
    (let ((M (max2 (+ b d e) (- (+ a b (* 2 d)) h))) (T (div N 2)))
      (let ((D (- M (phase (- M p)))))
        (min2 D (ite (= (phase N) 1) T (- T (phase (- T p)))))))))
(declare-const a Int)
(declare-const b Int)
(declare-const c Int)
(declare-const d Int)
(declare-const e Int)
(declare-const f Int)
(assert (and (>= a 0) (<= a b) (<= b c) (<= c d) (<= d e) (<= e f)))
(define-fun r0 () Int (R a b c d e f))
(define-fun g12 () Bool (and (>= (- a 1) 0) (<= (- a 1) (- b 1)) (<= (- b 1) c) (<= c d) (<= d e) (<= e f)))
(define-fun v12 () Int (R (- a 1) (- b 1) c d e f))
(define-fun g13 () Bool (and (>= (- a 1) 0) (<= (- a 1) b) (<= b (- c 1)) (<= (- c 1) d) (<= d e) (<= e f)))
(define-fun v13 () Int (R (- a 1) b (- c 1) d e f))
(define-fun g14 () Bool (and (>= (- a 1) 0) (<= (- a 1) b) (<= b c) (<= c (- d 1)) (<= (- d 1) e) (<= e f)))
(define-fun v14 () Int (R (- a 1) b c (- d 1) e f))
(define-fun g15 () Bool (and (>= (- a 1) 0) (<= (- a 1) b) (<= b c) (<= c d) (<= d (- e 1)) (<= (- e 1) f)))
(define-fun v15 () Int (R (- a 1) b c d (- e 1) f))
(define-fun g16 () Bool (and (>= (- a 1) 0) (<= (- a 1) b) (<= b c) (<= c d) (<= d e) (<= e (- f 1))))
(define-fun v16 () Int (R (- a 1) b c d e (- f 1)))
(define-fun g23 () Bool (and (>= a 0) (<= a (- b 1)) (<= (- b 1) (- c 1)) (<= (- c 1) d) (<= d e) (<= e f)))
(define-fun v23 () Int (R a (- b 1) (- c 1) d e f))
(define-fun g24 () Bool (and (>= a 0) (<= a (- b 1)) (<= (- b 1) c) (<= c (- d 1)) (<= (- d 1) e) (<= e f)))
(define-fun v24 () Int (R a (- b 1) c (- d 1) e f))
(define-fun g25 () Bool (and (>= a 0) (<= a (- b 1)) (<= (- b 1) c) (<= c d) (<= d (- e 1)) (<= (- e 1) f)))
(define-fun v25 () Int (R a (- b 1) c d (- e 1) f))
(define-fun g26 () Bool (and (>= a 0) (<= a (- b 1)) (<= (- b 1) c) (<= c d) (<= d e) (<= e (- f 1))))
(define-fun v26 () Int (R a (- b 1) c d e (- f 1)))
(define-fun g34 () Bool (and (>= a 0) (<= a b) (<= b (- c 1)) (<= (- c 1) (- d 1)) (<= (- d 1) e) (<= e f)))
(define-fun v34 () Int (R a b (- c 1) (- d 1) e f))
(define-fun g35 () Bool (and (>= a 0) (<= a b) (<= b (- c 1)) (<= (- c 1) d) (<= d (- e 1)) (<= (- e 1) f)))
(define-fun v35 () Int (R a b (- c 1) d (- e 1) f))
(define-fun g36 () Bool (and (>= a 0) (<= a b) (<= b (- c 1)) (<= (- c 1) d) (<= d e) (<= e (- f 1))))
(define-fun v36 () Int (R a b (- c 1) d e (- f 1)))
(define-fun g45 () Bool (and (>= a 0) (<= a b) (<= b c) (<= c (- d 1)) (<= (- d 1) (- e 1)) (<= (- e 1) f)))
(define-fun v45 () Int (R a b c (- d 1) (- e 1) f))
(define-fun g46 () Bool (and (>= a 0) (<= a b) (<= b c) (<= c (- d 1)) (<= (- d 1) e) (<= e (- f 1))))
(define-fun v46 () Int (R a b c (- d 1) e (- f 1)))
(define-fun g56 () Bool (and (>= a 0) (<= a b) (<= b c) (<= c d) (<= d (- e 1)) (<= (- e 1) (- f 1))))
(define-fun v56 () Int (R a b c d (- e 1) (- f 1)))
(define-fun N () Int (+ a b c d e f))
(define-fun u () Int (+ (* 4 (phase (- b a))) (* 2 (phase (- d c))) (phase (- (+ a d) e))))
(define-fun tied () Bool (and (= f e) (or (= (phase N) 1) (= u 0))))
(define-fun tiePair () Int (ite (> a 0) 12 (ite (> b 0) 23 (ite (> c 0) 34 (ite (> d 0) 45 56)))))
(define-fun zeroPair () Int (ite (> a 0) 16 (ite (> b 0) 26 (ite (> c 0) 36 (ite (> d 0) 46 56)))))
(define-fun chosen () Int (ite tied tiePair (ite (= u 0) zeroPair (ite (= u 1) (ite (> a 0) 12 56) (ite (= u 2) 45 (ite (= u 3) 46 (ite (= u 4) 26 (ite (= u 5) (ite (> e d) 25 16) (ite (= u 6) (ite (> a 0) 14 23) 24)))))))))
(define-fun valid () Bool (or (and (= chosen 12) g12 (= v12 (- r0 1))) (and (= chosen 13) g13 (= v13 (- r0 1))) (and (= chosen 14) g14 (= v14 (- r0 1))) (and (= chosen 15) g15 (= v15 (- r0 1))) (and (= chosen 16) g16 (= v16 (- r0 1))) (and (= chosen 23) g23 (= v23 (- r0 1))) (and (= chosen 24) g24 (= v24 (- r0 1))) (and (= chosen 25) g25 (= v25 (- r0 1))) (and (= chosen 26) g26 (= v26 (- r0 1))) (and (= chosen 34) g34 (= v34 (- r0 1))) (and (= chosen 35) g35 (= v35 (- r0 1))) (and (= chosen 36) g36 (= v36 (- r0 1))) (and (= chosen 45) g45 (= v45 (- r0 1))) (and (= chosen 46) g46 (= v46 (- r0 1))) (and (= chosen 56) g56 (= v56 (- r0 1)))))
(define-fun allEven () Bool (and (= (phase a) 0) (= (phase b) 0) (= (phase c) 0) (= (phase d) 0) (= (phase e) 0) (= (phase f) 0)))
(define-fun exceptional () Bool (and (> a 0) (< c d) (= d e) (>= f (- (+ a b (* 2 d)) c))))
(define-fun expectedGM () Int (- r0 (ite exceptional 3 1)))
; direct rule at a tied top
(push 1)
(assert (and (> e 0) tied (not valid)))
(check-sat)
(pop 1)
; all options in the unrestricted-choice tie case
(push 1)
(assert (and (> e 0) tied (or (and g12 (not (= v12 (- r0 1)))) (and g13 (not (= v13 (- r0 1)))) (and g14 (not (= v14 (- r0 1)))) (and g15 (not (= v15 (- r0 1)))) (and g16 (not (= v16 (- r0 1)))) (and g23 (not (= v23 (- r0 1)))) (and g24 (not (= v24 (- r0 1)))) (and g25 (not (= v25 (- r0 1)))) (and g26 (not (= v26 (- r0 1)))) (and g34 (not (= v34 (- r0 1)))) (and g35 (not (= v35 (- r0 1)))) (and g36 (not (= v36 (- r0 1)))) (and g45 (not (= v45 (- r0 1)))) (and g46 (not (= v46 (- r0 1)))) (and g56 (not (= v56 (- r0 1)))))))
(check-sat)
(pop 1)
; direct rule in parity row 000
(push 1)
(assert (and (> e 0) (not tied) (= u 0) (not valid)))
(check-sat)
(pop 1)
; direct rule in parity row 001
(push 1)
(assert (and (> e 0) (not tied) (= u 1) (not valid)))
(check-sat)
(pop 1)
; direct rule in parity row 010
(push 1)
(assert (and (> e 0) (not tied) (= u 2) (not valid)))
(check-sat)
(pop 1)
; direct rule in parity row 011
(push 1)
(assert (and (> e 0) (not tied) (= u 3) (not valid)))
(check-sat)
(pop 1)
; direct rule in parity row 100
(push 1)
(assert (and (> e 0) (not tied) (= u 4) (not valid)))
(check-sat)
(pop 1)
; direct rule in parity row 101
(push 1)
(assert (and (> e 0) (not tied) (= u 5) (not valid)))
(check-sat)
(pop 1)
; direct rule in parity row 110
(push 1)
(assert (and (> e 0) (not tied) (= u 6) (not valid)))
(check-sat)
(pop 1)
; direct rule in parity row 111
(push 1)
(assert (and (> e 0) (not tied) (= u 7) (not valid)))
(check-sat)
(pop 1)
; all-even GM loss
(push 1)
(assert (and (> e 0) allEven (or (and g12 (= a e) (= b f) (not (= v12 expectedGM))) (and g13 (= a e) (= c f) (not (= v13 expectedGM))) (and g14 (= a e) (= d f) (not (= v14 expectedGM))) (and g15 (= a e) (= e f) (not (= v15 expectedGM))) (and g16 (= a e) (= f f) (not (= v16 expectedGM))) (and g23 (= b e) (= c f) (not (= v23 expectedGM))) (and g24 (= b e) (= d f) (not (= v24 expectedGM))) (and g25 (= b e) (= e f) (not (= v25 expectedGM))) (and g26 (= b e) (= f f) (not (= v26 expectedGM))) (and g34 (= c e) (= d f) (not (= v34 expectedGM))) (and g35 (= c e) (= e f) (not (= v35 expectedGM))) (and g36 (= c e) (= f f) (not (= v36 expectedGM))) (and g45 (= d e) (= e f) (not (= v45 expectedGM))) (and g46 (= d e) (= f f) (not (= v46 expectedGM))) (and g56 (= e e) (= f f) (not (= v56 expectedGM))))))
(check-sat)
(pop 1)


==> anc/verify_six.smt2 <==
(set-logic QF_LIA)
(define-fun phase ((x Int)) Int (mod x 2))
(define-fun min2 ((a Int) (b Int)) Int (ite (< a b) a b))
(define-fun max2 ((a Int) (b Int)) Int (ite (> a b) a b))
(define-fun R ((a Int) (b Int) (c Int) (d Int) (e Int) (f Int)) Int
  (let ((N (+ a b c d e f))
        (h (phase (- d c)))
        (p (ite (and (= (phase a) (phase b)) (= (phase c) (phase d))
                     (= (phase e) (phase (+ a d)))) 0 1)))
    (let ((M (max2 (+ b d e) (- (+ a b (* 2 d)) h))) (T (div N 2)))
      (let ((D (- M (phase (- M p)))))
        (min2 D (ite (= (phase N) 1) T (- T (phase (- T p)))))))))
(declare-const a Int)
(declare-const b Int)
(declare-const c Int)
(declare-const d Int)
(declare-const e Int)
(declare-const f Int)
(assert (and (>= a 0) (<= a b) (<= b c) (<= c d) (<= d e) (<= e f)))
(define-fun r0 () Int (R a b c d e f))
(define-fun g12 () Bool (and (>= (- a 1) 0) (<= (- a 1) (- b 1)) (<= (- b 1) c) (<= c d) (<= d e) (<= e f)))
(define-fun v12 () Int (R (- a 1) (- b 1) c d e f))
(define-fun g13 () Bool (and (>= (- a 1) 0) (<= (- a 1) b) (<= b (- c 1)) (<= (- c 1) d) (<= d e) (<= e f)))
(define-fun v13 () Int (R (- a 1) b (- c 1) d e f))
(define-fun g14 () Bool (and (>= (- a 1) 0) (<= (- a 1) b) (<= b c) (<= c (- d 1)) (<= (- d 1) e) (<= e f)))
(define-fun v14 () Int (R (- a 1) b c (- d 1) e f))
(define-fun g15 () Bool (and (>= (- a 1) 0) (<= (- a 1) b) (<= b c) (<= c d) (<= d (- e 1)) (<= (- e 1) f)))
(define-fun v15 () Int (R (- a 1) b c d (- e 1) f))
(define-fun g16 () Bool (and (>= (- a 1) 0) (<= (- a 1) b) (<= b c) (<= c d) (<= d e) (<= e (- f 1))))
(define-fun v16 () Int (R (- a 1) b c d e (- f 1)))
(define-fun g23 () Bool (and (>= a 0) (<= a (- b 1)) (<= (- b 1) (- c 1)) (<= (- c 1) d) (<= d e) (<= e f)))
(define-fun v23 () Int (R a (- b 1) (- c 1) d e f))
(define-fun g24 () Bool (and (>= a 0) (<= a (- b 1)) (<= (- b 1) c) (<= c (- d 1)) (<= (- d 1) e) (<= e f)))
(define-fun v24 () Int (R a (- b 1) c (- d 1) e f))
(define-fun g25 () Bool (and (>= a 0) (<= a (- b 1)) (<= (- b 1) c) (<= c d) (<= d (- e 1)) (<= (- e 1) f)))
(define-fun v25 () Int (R a (- b 1) c d (- e 1) f))
(define-fun g26 () Bool (and (>= a 0) (<= a (- b 1)) (<= (- b 1) c) (<= c d) (<= d e) (<= e (- f 1))))
(define-fun v26 () Int (R a (- b 1) c d e (- f 1)))
(define-fun g34 () Bool (and (>= a 0) (<= a b) (<= b (- c 1)) (<= (- c 1) (- d 1)) (<= (- d 1) e) (<= e f)))
(define-fun v34 () Int (R a b (- c 1) (- d 1) e f))
(define-fun g35 () Bool (and (>= a 0) (<= a b) (<= b (- c 1)) (<= (- c 1) d) (<= d (- e 1)) (<= (- e 1) f)))
(define-fun v35 () Int (R a b (- c 1) d (- e 1) f))
(define-fun g36 () Bool (and (>= a 0) (<= a b) (<= b (- c 1)) (<= (- c 1) d) (<= d e) (<= e (- f 1))))
(define-fun v36 () Int (R a b (- c 1) d e (- f 1)))
(define-fun g45 () Bool (and (>= a 0) (<= a b) (<= b c) (<= c (- d 1)) (<= (- d 1) (- e 1)) (<= (- e 1) f)))
(define-fun v45 () Int (R a b c (- d 1) (- e 1) f))
(define-fun g46 () Bool (and (>= a 0) (<= a b) (<= b c) (<= c (- d 1)) (<= (- d 1) e) (<= e (- f 1))))
(define-fun v46 () Int (R a b c (- d 1) e (- f 1)))
(define-fun g56 () Bool (and (>= a 0) (<= a b) (<= b c) (<= c d) (<= d (- e 1)) (<= (- e 1) (- f 1))))
(define-fun v56 () Int (R a b c d (- e 1) (- f 1)))
; Search for counterexample: negative value
(push 1)
(assert (< r0 0))
(check-sat)
(pop 1)
; Search for counterexample: terminal
(push 1)
(assert (and (= e 0) (not (= r0 0))))
(check-sat)
(pop 1)
; Search for counterexample: attainment
(push 1)
(assert (and (> e 0) (not (or (and g12 (= v12 (- r0 1))) (and g13 (= v13 (- r0 1))) (and g14 (= v14 (- r0 1))) (and g15 (= v15 (- r0 1))) (and g16 (= v16 (- r0 1))) (and g23 (= v23 (- r0 1))) (and g24 (= v24 (- r0 1))) (and g25 (= v25 (- r0 1))) (and g26 (= v26 (- r0 1))) (and g34 (= v34 (- r0 1))) (and g35 (= v35 (- r0 1))) (and g36 (= v36 (- r0 1))) (and g45 (= v45 (- r0 1))) (and g46 (= v46 (- r0 1))) (and g56 (= v56 (- r0 1)))))))
(check-sat)
(pop 1)
; Search for counterexample: losing bounds
(push 1)
(assert (and (> e 0) (= (phase r0) 0) (or (and g12 (or (= (phase v12) 0) (> v12 (- r0 1)))) (and g13 (or (= (phase v13) 0) (> v13 (- r0 1)))) (and g14 (or (= (phase v14) 0) (> v14 (- r0 1)))) (and g15 (or (= (phase v15) 0) (> v15 (- r0 1)))) (and g16 (or (= (phase v16) 0) (> v16 (- r0 1)))) (and g23 (or (= (phase v23) 0) (> v23 (- r0 1)))) (and g24 (or (= (phase v24) 0) (> v24 (- r0 1)))) (and g25 (or (= (phase v25) 0) (> v25 (- r0 1)))) (and g26 (or (= (phase v26) 0) (> v26 (- r0 1)))) (and g34 (or (= (phase v34) 0) (> v34 (- r0 1)))) (and g35 (or (= (phase v35) 0) (> v35 (- r0 1)))) (and g36 (or (= (phase v36) 0) (> v36 (- r0 1)))) (and g45 (or (= (phase v45) 0) (> v45 (- r0 1)))) (and g46 (or (= (phase v46) 0) (> v46 (- r0 1)))) (and g56 (or (= (phase v56) 0) (> v56 (- r0 1)))))))
(check-sat)
(pop 1)
; Search for counterexample: winning bound
(push 1)
(assert (and (> e 0) (= (phase r0) 1) (or (and g12 (and (= (phase v12) 0) (< v12 (- r0 1)))) (and g13 (and (= (phase v13) 0) (< v13 (- r0 1)))) (and g14 (and (= (phase v14) 0) (< v14 (- r0 1)))) (and g15 (and (= (phase v15) 0) (< v15 (- r0 1)))) (and g16 (and (= (phase v16) 0) (< v16 (- r0 1)))) (and g23 (and (= (phase v23) 0) (< v23 (- r0 1)))) (and g24 (and (= (phase v24) 0) (< v24 (- r0 1)))) (and g25 (and (= (phase v25) 0) (< v25 (- r0 1)))) (and g26 (and (= (phase v26) 0) (< v26 (- r0 1)))) (and g34 (and (= (phase v34) 0) (< v34 (- r0 1)))) (and g35 (and (= (phase v35) 0) (< v35 (- r0 1)))) (and g36 (and (= (phase v36) 0) (< v36 (- r0 1)))) (and g45 (and (= (phase v45) 0) (< v45 (- r0 1)))) (and g46 (and (= (phase v46) 0) (< v46 (- r0 1)))) (and g56 (and (= (phase v56) 0) (< v56 (- r0 1)))))))
(check-sat)
(pop 1)


==> anc/verify_six_smt.py <==
"""Unbounded recurrence check for six-pile normal-play exact slow 2-Nim.
Generates SMT-LIB; use e.g. z3 or the optional libz3 shared library.
"""
from itertools import combinations
from ctypes import CDLL, c_void_p, c_char_p
from ctypes.util import find_library
import sys
def program():
    coords=list('abcdef')
    ps=' '.join('('+i+' Int)' for i in coords)
    calls=[]
    defs = ['(set-logic QF_LIA)',
            '(define-fun phase ((x Int)) Int (mod x 2))',
            '(define-fun min2 ((a Int) (b Int)) Int (ite (< a b) a b))',
            '(define-fun max2 ((a Int) (b Int)) Int (ite (> a b) a b))',
            '(define-fun '+ 'R ('+ps+') Int',
            '''  (let ((N (+ a b c d e f))
        (h (phase (- d c)))
        (p (ite (and (= (phase a) (phase b)) (= (phase c) (phase d))
                     (= (phase e) (phase (+ a d)))) 0 1)))
    (let ((M (max2 (+ b d e) (- (+ a b (* 2 d)) h))) (T (div N 2)))
      (let ((D (- M (phase (- M p)))))
        (min2 D (ite (= (phase N) 1) T (- T (phase (- T p)))))))))''']
    for v in coords: defs.append(f'(declare-const {v} Int)')
    def ordered(xx):
        return '(and (>= '+xx[0]+' 0) '+' '.join(f'(<= {i} {j})' for i,j in zip(xx,xx[1:]))+')'
    defs.append('(assert '+ordered(coords)+')')
    defs.append('(define-fun r0 () Int (R '+' '.join(coords)+'))')
    for i,j in combinations(range(6),2):
        x=[f'(- {v} 1)' if t in (i,j) else v for t,v in enumerate(coords)]
        key=f'{i+1}{j+1}'
        defs.append(f'(define-fun g{key} () Bool {ordered(x)})')
        defs.append('(define-fun v'+key+' () Int (R '+' '.join(x)+'))')
        calls.append(key)
    def some(expr):
        return '(or '+' '.join(f'(and g{k} '+expr.replace('#','v'+k)+')' for k in calls)+')'
    att=some('(= # (- r0 1))')
    bad_p=some('(or (= (phase #) 0) (> # (- r0 1)))')
    bad_n=some('(and (= (phase #) 0) (< # (- r0 1)))')
    cases=[('negative value','(< r0 0)'),('terminal','(and (= e 0) (not (= r0 0)))'),('attainment','(and (> e 0) (not '+att+'))'),('losing bounds','(and (> e 0) (= (phase r0) 0) '+bad_p+')'),('winning bound','(and (> e 0) (= (phase r0) 1) '+bad_n+')')]
    return '\n'.join(defs),cases
def lib_run(src):
    z=CDLL(find_library('z3'))
    for name,types,out in [('Z3_mk_config',[],c_void_p),('Z3_mk_context',[c_void_p],c_void_p),
                           ('Z3_eval_smtlib2_string',[c_void_p,c_char_p],c_char_p),('Z3_del_context',[c_void_p],None),('Z3_del_config',[c_void_p],None)]:
        fn=getattr(z,name);fn.argtypes=types;fn.restype=out
    cfg=z.Z3_mk_config();ctx=z.Z3_mk_context(cfg)
    result=z.Z3_eval_smtlib2_string(ctx,src.encode()).decode().strip()
    z.Z3_del_context(ctx);z.Z3_del_config(cfg)
    return result
if __name__=='__main__':
    base,cases=program()
    args=sys.argv[1:]
    if '--emit' in args:
        print(base)
        for name,clause in cases:
            print('; Search for counterexample: '+name)
            print('(push 1)\n(assert '+clause+')\n(check-sat)\n(pop 1)')
    else:
        for i,(name,clause) in enumerate(cases):
            if args and str(i) not in args: continue
            print(name,lib_run(base+'\n(assert '+clause+')\n(check-sat)'),flush=True)

